The $4 \times 4$ orthostochastic variety

Orthostochastic matrices are the entrywise squares of orthogonal matrices, and naturally arise in various contexts, including notably definite symmetric determinantal representations of real polynomials. However, defining equations for the real variety were previously known only for $3 \times 3$ matrices. We study the real variety of $4 \times 4$ orthostochastic matrices, and find a minimal defining set of equations consisting of 6 quintics and 3 octics. The techniques used here involve a wide range of both symbolic and computational methods, in computer algebra and numerical algebraic geometry.

==> anc/ortho4-quintics.txt <==
matrix {{-y_1^2*y_2*y_3^2-y_1*y_2^2*y_3^2+2*y_0*y_1*y_2*y_3*y_4+y_2^2*y_3^2*y_4-y_0^2*y_2*y_4^2-y_0*y_2^2*y_4^2+y_2^2*y_3*y_4^2+2*y_0*y_1*y_2*y_3*y_5+y_1^2*y_3^2*y_5+2*y_0*y_1*y_2*y_4*y_5-2*y_0*y_1*y_3*y_4*y_5-2*y_0*y_2*y_3*y_4*y_5-2*y_1*y_2*y_3*y_4*y_5+y_0^2*y_4^2*y_5-y_0^2*y_1*y_5^2-y_0*y_1^2*y_5^2+y_1^2*y_3*y_5^2+y_0^2*y_4*y_5^2-2*y_1^2*y_2*y_3*y_6-2*y_1*y_2^2*y_3*y_6+2*y_0*y_1*y_2*y_4*y_6-2*y_1*y_2*y_3*y_4*y_6-2*y_2^2*y_3*y_4*y_6+2*y_0*y_2*y_4^2*y_6+2*y_0*y_1*y_2*y_5*y_6-2*y_1^2*y_3*y_5*y_6-2*y_1*y_2*y_3*y_5*y_6+2*y_0*y_1*y_4*y_5*y_6+2*y_0*y_2*y_4*y_5*y_6-2*y_1*y_3*y_4*y_5*y_6-2*y_2*y_3*y_4*y_5*y_6+2*y_0*y_4^2*y_5*y_6+2*y_0*y_1*y_5^2*y_6+2*y_0*y_4*y_5^2*y_6-y_1^2*y_2*y_6^2-y_1*y_2^2*y_6^2-y_2^2*y_4*y_6^2+y_2*y_4^2*y_6^2-y_1^2*y_5*y_6^2+y_4^2*y_5*y_6^2+y_1*y_5^2*y_6^2+y_4*y_5^2*y_6^2+2*y_0*y_1*y_2*y_3*y_7+2*y_1*y_2*y_3^2*y_7-2*y_0^2*y_2*y_4*y_7-2*y_0*y_2^2*y_4*y_7-2*y_0*y_2*y_3*y_4*y_7-2*y_2^2*y_3*y_4*y_7+2*y_0*y_1*y_2*y_5*y_7+2*y_0*y_1*y_3*y_5*y_7+2*y_1*y_2*y_3*y_5*y_7+2*y_1*y_3^2*y_5*y_7-2*y_0^2*y_4*y_5*y_7-2*y_0*y_2*y_4*y_5*y_7-2*y_0*y_3*y_4*y_5*y_7-2*y_2*y_3*y_4*y_5*y_7+2*y_0*y_1*y_5^2*y_7+2*y_1*y_3*y_5^2*y_7+2*y_0*y_1*y_2*y_6*y_7-2*y_2^2*y_3*y_6*y_7-2*y_2^2*y_4*y_6*y_7-2*y_2*y_3*y_4*y_6*y_7+2*y_0*y_1*y_5*y_6*y_7+2*y_0*y_2*y_5*y_6*y_7+2*y_1*y_2*y_5*y_6*y_7-2*y_2*y_3*y_5*y_6*y_7-2*y_2*y_4*y_5*y_6*y_7-2*y_3*y_4*y_5*y_6*y_7+2*y_0*y_5^2*y_6*y_7+2*y_1*y_5^2*y_6*y_7-y_0^2*y_2*y_7^2-y_0*y_2^2*y_7^2-y_2^2*y_3*y_7^2+y_2*y_3^2*y_7^2-y_0^2*y_5*y_7^2+y_3^2*y_5*y_7^2+y_0*y_5^2*y_7^2+y_3*y_5^2*y_7^2+2*y_0*y_1*y_2*y_3*y_8+2*y_1*y_2*y_3^2*y_8+2*y_0*y_1*y_2*y_4*y_8+2*y_0*y_2*y_3*y_4*y_8+2*y_1*y_2*y_3*y_4*y_8+2*y_2*y_3^2*y_4*y_8+2*y_0*y_2*y_4^2*y_8+2*y_2*y_3*y_4^2*y_8-2*y_0^2*y_1*y_5*y_8-2*y_0*y_1^2*y_5*y_8-2*y_0*y_1*y_3*y_5*y_8-2*y_1^2*y_3*y_5*y_8-2*y_0^2*y_4*y_5*y_8-2*y_0*y_1*y_4*y_5*y_8-2*y_0*y_3*y_4*y_5*y_8-2*y_1*y_3*y_4*y_5*y_8+2*y_0*y_1*y_2*y_6*y_8-2*y_1^2*y_3*y_6*y_8+2*y_0*y_1*y_4*y_6*y_8+2*y_0*y_2*y_4*y_6*y_8+2*y_1*y_2*y_4*y_6*y_8-2*y_1*y_3*y_4*y_6*y_8+2*y_0*y_4^2*y_6*y_8+2*y_2*y_4^2*y_6*y_8-2*y_1^2*y_5*y_6*y_8-2*y_1*y_3*y_5*y_6*y_8-2*y_1*y_4*y_5*y_6*y_8-2*y_3*y_4*y_5*y_6*y_8+2*y_0*y_1*y_2*y_7*y_8+2*y_0*y_1*y_3*y_7*y_8+2*y_0*y_2*y_3*y_7*y_8+2*y_1*y_2*y_3*y_7*y_8+2*y_1*y_3^2*y_7*y_8+2*y_2*y_3^2*y_7*y_8-2*y_0^2*y_4*y_7*y_8-2*y_0*y_3*y_4*y_7*y_8-2*y_0^2*y_5*y_7*y_8-2*y_0*y_3*y_5*y_7*y_8-2*y_0*y_4*y_5*y_7*y_8-2*y_3*y_4*y_5*y_7*y_8-y_0^2*y_1*y_8^2-y_0*y_1^2*y_8^2-y_1^2*y_3*y_8^2+y_1*y_3^2*y_8^2-y_0^2*y_4*y_8^2+y_3^2*y_4*y_8^2+y_0*y_4^2*y_8^2+y_3*y_4^2*y_8^2+2*y_1^2*y_2*y_3*y_9+2*y_1*y_2^2*y_3*y_9+2*y_0^2*y_2*y_4*y_9+2*y_0*y_2^2*y_4*y_9-2*y_2*y_3^2*y_4*y_9-2*y_2*y_3*y_4^2*y_9+2*y_0^2*y_1*y_5*y_9+2*y_0*y_1^2*y_5*y_9-2*y_1*y_3^2*y_5*y_9-2*y_0*y_4^2*y_5*y_9-2*y_1*y_3*y_5^2*y_9-2*y_0*y_4*y_5^2*y_9+2*y_1^2*y_2*y_6*y_9+2*y_1*y_2^2*y_6*y_9+2*y_1^2*y_3*y_6*y_9+4*y_1*y_2*y_3*y_6*y_9+2*y_2^2*y_3*y_6*y_9-2*y_0*y_1*y_4*y_6*y_9-2*y_0*y_2*y_4*y_6*y_9+2*y_2^2*y_4*y_6*y_9+2*y_1*y_3*y_4*y_6*y_9+2*y_2*y_3*y_4*y_6*y_9-2*y_0*y_4^2*y_6*y_9-2*y_2*y_4^2*y_6*y_9-2*y_0*y_1*y_5*y_6*y_9+2*y_1^2*y_5*y_6*y_9-2*y_0*y_2*y_5*y_6*y_9+2*y_1*y_3*y_5*y_6*y_9+2*y_2*y_3*y_5*y_6*y_9-4*y_0*y_4*y_5*y_6*y_9-2*y_4^2*y_5*y_6*y_9-2*y_0*y_5^2*y_6*y_9-2*y_1*y_5^2*y_6*y_9-2*y_4*y_5^2*y_6*y_9+y_1^2*y_6^2*y_9+2*y_1*y_2*y_6^2*y_9+y_2^2*y_6^2*y_9-y_4^2*y_6^2*y_9-2*y_4*y_5*y_6^2*y_9-y_5^2*y_6^2*y_9+2*y_0^2*y_2*y_7*y_9+2*y_0*y_2^2*y_7*y_9-2*y_0*y_1*y_3*y_7*y_9-2*y_1*y_2*y_3*y_7*y_9+2*y_2^2*y_3*y_7*y_9-2*y_1*y_3^2*y_7*y_9-2*y_2*y_3^2*y_7*y_9+2*y_0^2*y_4*y_7*y_9+4*y_0*y_2*y_4*y_7*y_9+2*y_2^2*y_4*y_7*y_9+2*y_0*y_3*y_4*y_7*y_9+2*y_2*y_3*y_4*y_7*y_9+2*y_0^2*y_5*y_7*y_9-2*y_0*y_1*y_5*y_7*y_9-2*y_1*y_2*y_5*y_7*y_9-4*y_1*y_3*y_5*y_7*y_9-2*y_3^2*y_5*y_7*y_9+2*y_0*y_4*y_5*y_7*y_9+2*y_2*y_4*y_5*y_7*y_9-2*y_0*y_5^2*y_7*y_9-2*y_1*y_5^2*y_7*y_9-2*y_3*y_5^2*y_7*y_9-2*y_0*y_1*y_6*y_7*y_9+2*y_2^2*y_6*y_7*y_9+2*y_2*y_3*y_6*y_7*y_9+2*y_2*y_4*y_6*y_7*y_9+2*y_3*y_4*y_6*y_7*y_9-2*y_0*y_5*y_6*y_7*y_9-2*y_1*y_5*y_6*y_7*y_9-2*y_5^2*y_6*y_7*y_9+y_0^2*y_7^2*y_9+2*y_0*y_2*y_7^2*y_9+y_2^2*y_7^2*y_9-y_3^2*y_7^2*y_9-2*y_3*y_5*y_7^2*y_9-y_5^2*y_7^2*y_9+2*y_0^2*y_1*y_8*y_9+2*y_0*y_1^2*y_8*y_9+2*y_1^2*y_3*y_8*y_9-2*y_0*y_2*y_3*y_8*y_9-2*y_1*y_2*y_3*y_8*y_9-2*y_1*y_3^2*y_8*y_9-2*y_2*y_3^2*y_8*y_9+2*y_0^2*y_4*y_8*y_9-2*y_0*y_2*y_4*y_8*y_9-2*y_1*y_2*y_4*y_8*y_9-4*y_2*y_3*y_4*y_8*y_9-2*y_3^2*y_4*y_8*y_9-2*y_0*y_4^2*y_8*y_9-2*y_2*y_4^2*y_8*y_9-2*y_3*y_4^2*y_8*y_9+2*y_0^2*y_5*y_8*y_9+4*y_0*y_1*y_5*y_8*y_9+2*y_1^2*y_5*y_8*y_9+2*y_0*y_3*y_5*y_8*y_9+2*y_1*y_3*y_5*y_8*y_9+2*y_0*y_4*y_5*y_8*y_9+2*y_1*y_4*y_5*y_8*y_9+2*y_1^2*y_6*y_8*y_9-2*y_0*y_2*y_6*y_8*y_9+2*y_1*y_3*y_6*y_8*y_9-2*y_0*y_4*y_6*y_8*y_9-2*y_2*y_4*y_6*y_8*y_9-2*y_4^2*y_6*y_8*y_9+2*y_1*y_5*y_6*y_8*y_9+2*y_3*y_5*y_6*y_8*y_9+2*y_0^2*y_7*y_8*y_9-2*y_1*y_2*y_7*y_8*y_9-2*y_1*y_3*y_7*y_8*y_9-2*y_2*y_3*y_7*y_8*y_9-2*y_3^2*y_7*y_8*y_9+2*y_0*y_4*y_7*y_8*y_9+2*y_0*y_5*y_7*y_8*y_9+2*y_4*y_5*y_7*y_8*y_9+y_0^2*y_8^2*y_9+2*y_0*y_1*y_8^2*y_9+y_1^2*y_8^2*y_9-y_3^2*y_8^2*y_9-2*y_3*y_4*y_8^2*y_9-y_4^2*y_8^2*y_9-y_0^2*y_1*y_9^2-y_0*y_1^2*y_9^2-y_0^2*y_2*y_9^2-2*y_0*y_1*y_2*y_9^2-y_1^2*y_2*y_9^2-y_0*y_2^2*y_9^2-y_1*y_2^2*y_9^2-y_1^2*y_3*y_9^2-2*y_1*y_2*y_3*y_9^2-y_2^2*y_3*y_9^2+y_1*y_3^2*y_9^2+y_2*y_3^2*y_9^2-y_0^2*y_4*y_9^2-2*y_0*y_2*y_4*y_9^2-y_2^2*y_4*y_9^2+2*y_2*y_3*y_4*y_9^2+y_3^2*y_4*y_9^2+y_0*y_4^2*y_9^2+y_2*y_4^2*y_9^2+y_3*y_4^2*y_9^2-y_0^2*y_5*y_9^2-2*y_0*y_1*y_5*y_9^2-y_1^2*y_5*y_9^2+2*y_1*y_3*y_5*y_9^2+y_3^2*y_5*y_9^2+2*y_0*y_4*y_5*y_9^2+2*y_3*y_4*y_5*y_9^2+y_4^2*y_5*y_9^2+y_0*y_5^2*y_9^2+y_1*y_5^2*y_9^2+y_3*y_5^2*y_9^2+y_4*y_5^2*y_9^2-2*y_1^2*y_6*y_9^2-4*y_1*y_2*y_6*y_9^2-2*y_2^2*y_6*y_9^2-2*y_1*y_3*y_6*y_9^2-2*y_2*y_3*y_6*y_9^2+2*y_0*y_4*y_6*y_9^2+2*y_4^2*y_6*y_9^2+2*y_0*y_5*y_6*y_9^2+4*y_4*y_5*y_6*y_9^2+2*y_5^2*y_6*y_9^2-y_1*y_6^2*y_9^2-y_2*y_6^2*y_9^2+y_4*y_6^2*y_9^2+y_5*y_6^2*y_9^2-2*y_0^2*y_7*y_9^2-4*y_0*y_2*y_7*y_9^2-2*y_2^2*y_7*y_9^2+2*y_1*y_3*y_7*y_9^2+2*y_3^2*y_7*y_9^2-2*y_0*y_4*y_7*y_9^2-2*y_2*y_4*y_7*y_9^2+2*y_1*y_5*y_7*y_9^2+4*y_3*y_5*y_7*y_9^2+2*y_5^2*y_7*y_9^2-2*y_2*y_6*y_7*y_9^2+2*y_5*y_6*y_7*y_9^2-y_0*y_7^2*y_9^2-y_2*y_7^2*y_9^2+y_3*y_7^2*y_9^2+y_5*y_7^2*y_9^2-2*y_0^2*y_8*y_9^2-4*y_0*y_1*y_8*y_9^2-2*y_1^2*y_8*y_9^2+2*y_2*y_3*y_8*y_9^2+2*y_3^2*y_8*y_9^2+2*y_2*y_4*y_8*y_9^2+4*y_3*y_4*y_8*y_9^2+2*y_4^2*y_8*y_9^2-2*y_0*y_5*y_8*y_9^2-2*y_1*y_5*y_8*y_9^2-2*y_1*y_6*y_8*y_9^2+2*y_4*y_6*y_8*y_9^2-2*y_0*y_7*y_8*y_9^2+2*y_3*y_7*y_8*y_9^2-y_0*y_8^2*y_9^2-y_1*y_8^2*y_9^2+y_3*y_8^2*y_9^2+y_4*y_8^2*y_9^2+y_0^2*y_9^3+2*y_0*y_1*y_9^3+y_1^2*y_9^3+2*y_0*y_2*y_9^3+2*y_1*y_2*y_9^3+y_2^2*y_9^3-y_3^2*y_9^3-2*y_3*y_4*y_9^3-y_4^2*y_9^3-2*y_3*y_5*y_9^3-2*y_4*y_5*y_9^3-y_5^2*y_9^3+2*y_1*y_6*y_9^3+2*y_2*y_6*y_9^3-2*y_4*y_6*y_9^3-2*y_5*y_6*y_9^3+2*y_0*y_7*y_9^3+2*y_2*y_7*y_9^3-2*y_3*y_7*y_9^3-2*y_5*y_7*y_9^3+2*y_0*y_8*y_9^3+2*y_1*y_8*y_9^3-2*y_3*y_8*y_9^3-2*y_4*y_8*y_9^3-y_0*y_9^4-y_1*y_9^4-y_2*y_9^4+y_3*y_9^4+y_4*y_9^4+y_5*y_9^4}, {-y_2^2*y_3^2*y_4-y_2^2*y_3*y_4^2-y_1^2*y_3^2*y_5+2*y_0*y_1*y_3*y_4*y_5+2*y_0*y_2*y_3*y_4*y_5+2*y_1*y_2*y_3*y_4*y_5-y_0^2*y_4^2*y_5-y_1^2*y_3*y_5^2-y_0^2*y_4*y_5^2+y_1^2*y_3^2*y_6+2*y_1*y_2*y_3^2*y_6+y_2^2*y_3^2*y_6-2*y_0*y_1*y_3*y_4*y_6-2*y_0*y_2*y_3*y_4*y_6+2*y_1*y_2*y_3*y_4*y_6+y_0^2*y_4^2*y_6-2*y_0*y_2*y_4^2*y_6-y_2^2*y_4^2*y_6-2*y_0*y_1*y_3*y_5*y_6-2*y_0*y_2*y_3*y_5*y_6+2*y_1*y_2*y_3*y_5*y_6+2*y_0^2*y_4*y_5*y_6+2*y_1*y_2*y_4*y_5*y_6+2*y_1*y_3*y_4*y_5*y_6+2*y_2*y_3*y_4*y_5*y_6-2*y_0*y_4^2*y_5*y_6+y_0^2*y_5^2*y_6-2*y_0*y_1*y_5^2*y_6-y_1^2*y_5^2*y_6-2*y_0*y_4*y_5^2*y_6+y_1^2*y_3*y_6^2+2*y_1*y_2*y_3*y_6^2+y_2^2*y_3*y_6^2+2*y_1*y_2*y_4*y_6^2+y_2^2*y_4*y_6^2+y_0*y_4^2*y_6^2+y_1^2*y_5*y_6^2+2*y_1*y_2*y_5*y_6^2+2*y_0*y_4*y_5*y_6^2+2*y_1*y_4*y_5*y_6^2+2*y_2*y_4*y_5*y_6^2-y_4^2*y_5*y_6^2+y_0*y_5^2*y_6^2-y_4*y_5^2*y_6^2-2*y_0*y_1*y_3*y_5*y_7-2*y_1*y_3^2*y_5*y_7+2*y_0^2*y_4*y_5*y_7+2*y_0*y_2*y_4*y_5*y_7+2*y_0*y_3*y_4*y_5*y_7+2*y_2*y_3*y_4*y_5*y_7-2*y_0*y_1*y_5^2*y_7-2*y_1*y_3*y_5^2*y_7-2*y_0*y_1*y_3*y_6*y_7-2*y_0*y_2*y_3*y_6*y_7-2*y_0*y_2*y_4*y_6*y_7-2*y_0*y_3*y_4*y_6*y_7-2*y_0*y_1*y_5*y_6*y_7-2*y_0*y_2*y_5*y_6*y_7-2*y_0*y_3*y_5*y_6*y_7-2*y_1*y_3*y_5*y_6*y_7+2*y_2*y_4*y_5*y_6*y_7+2*y_3*y_4*y_5*y_6*y_7-2*y_0*y_5^2*y_6*y_7-2*y_1*y_5^2*y_6*y_7+y_0^2*y_3*y_7^2+y_0*y_3^2*y_7^2+y_0^2*y_5*y_7^2-y_3^2*y_5*y_7^2-y_0*y_5^2*y_7^2-y_3*y_5^2*y_7^2-2*y_0*y_2*y_3*y_4*y_8-2*y_2*y_3^2*y_4*y_8-2*y_0*y_2*y_4^2*y_8-2*y_2*y_3*y_4^2*y_8+2*y_0^2*y_4*y_5*y_8+2*y_0*y_1*y_4*y_5*y_8+2*y_0*y_3*y_4*y_5*y_8+2*y_1*y_3*y_4*y_5*y_8-2*y_0*y_1*y_3*y_6*y_8-2*y_0*y_2*y_3*y_6*y_8-2*y_0*y_1*y_4*y_6*y_8-2*y_0*y_2*y_4*y_6*y_8-2*y_0*y_3*y_4*y_6*y_8-2*y_2*y_3*y_4*y_6*y_8-2*y_0*y_4^2*y_6*y_8-2*y_2*y_4^2*y_6*y_8-2*y_0*y_1*y_5*y_6*y_8-2*y_0*y_3*y_5*y_6*y_8+2*y_1*y_4*y_5*y_6*y_8+2*y_3*y_4*y_5*y_6*y_8+2*y_0^2*y_3*y_7*y_8+2*y_0*y_3^2*y_7*y_8+2*y_0^2*y_4*y_7*y_8+2*y_0*y_3*y_4*y_7*y_8+2*y_0^2*y_5*y_7*y_8+2*y_0*y_3*y_5*y_7*y_8+2*y_0*y_4*y_5*y_7*y_8+2*y_3*y_4*y_5*y_7*y_8+y_0^2*y_3*y_8^2+y_0*y_3^2*y_8^2+y_0^2*y_4*y_8^2-y_3^2*y_4*y_8^2-y_0*y_4^2*y_8^2-y_3*y_4^2*y_8^2+2*y_0*y_2*y_3*y_4*y_9+2*y_2^2*y_3*y_4*y_9+2*y_2*y_3^2*y_4*y_9+2*y_0*y_2*y_4^2*y_9+y_2^2*y_4^2*y_9+2*y_2*y_3*y_4^2*y_9+2*y_0*y_1*y_3*y_5*y_9+2*y_1^2*y_3*y_5*y_9+2*y_1*y_3^2*y_5*y_9-2*y_1*y_2*y_4*y_5*y_9+2*y_0*y_4^2*y_5*y_9+2*y_0*y_1*y_5^2*y_9+y_1^2*y_5^2*y_9+2*y_1*y_3*y_5^2*y_9+2*y_0*y_4*y_5^2*y_9-2*y_1^2*y_3*y_6*y_9-4*y_1*y_2*y_3*y_6*y_9-2*y_2^2*y_3*y_6*y_9-2*y_1*y_3^2*y_6*y_9-2*y_2*y_3^2*y_6*y_9-2*y_0^2*y_4*y_6*y_9+2*y_0*y_2*y_4*y_6*y_9-2*y_1*y_2*y_4*y_6*y_9-2*y_1*y_3*y_4*y_6*y_9+2*y_2*y_4^2*y_6*y_9-2*y_0^2*y_5*y_6*y_9+2*y_0*y_1*y_5*y_6*y_9-2*y_1*y_2*y_5*y_6*y_9-2*y_2*y_3*y_5*y_6*y_9-2*y_1*y_4*y_5*y_6*y_9-2*y_2*y_4*y_5*y_6*y_9+2*y_4^2*y_5*y_6*y_9+2*y_1*y_5^2*y_6*y_9+2*y_4*y_5^2*y_6*y_9-y_1^2*y_6^2*y_9-2*y_1*y_2*y_6^2*y_9-y_2^2*y_6^2*y_9-2*y_1*y_3*y_6^2*y_9-2*y_2*y_3*y_6^2*y_9-2*y_0*y_4*y_6^2*y_9-2*y_1*y_4*y_6^2*y_9-2*y_2*y_4*y_6^2*y_9-2*y_0*y_5*y_6^2*y_9-2*y_1*y_5*y_6^2*y_9-2*y_2*y_5*y_6^2*y_9-2*y_0^2*y_3*y_7*y_9-2*y_0*y_3^2*y_7*y_9-2*y_0^2*y_4*y_7*y_9-2*y_0*y_3*y_4*y_7*y_9-2*y_0^2*y_5*y_7*y_9+2*y_0*y_1*y_5*y_7*y_9+4*y_1*y_3*y_5*y_7*y_9+2*y_3^2*y_5*y_7*y_9-2*y_0*y_4*y_5*y_7*y_9-2*y_2*y_4*y_5*y_7*y_9+2*y_0*y_5^2*y_7*y_9+2*y_1*y_5^2*y_7*y_9+2*y_3*y_5^2*y_7*y_9+2*y_0*y_1*y_6*y_7*y_9+2*y_0*y_2*y_6*y_7*y_9+2*y_0*y_5*y_6*y_7*y_9+2*y_1*y_5*y_6*y_7*y_9+2*y_3*y_5*y_6*y_7*y_9+2*y_5^2*y_6*y_7*y_9-y_0^2*y_7^2*y_9-2*y_0*y_3*y_7^2*y_9+2*y_3*y_5*y_7^2*y_9+y_5^2*y_7^2*y_9-2*y_0^2*y_3*y_8*y_9-2*y_0*y_3^2*y_8*y_9-2*y_0^2*y_4*y_8*y_9+2*y_0*y_2*y_4*y_8*y_9+4*y_2*y_3*y_4*y_8*y_9+2*y_3^2*y_4*y_8*y_9+2*y_0*y_4^2*y_8*y_9+2*y_2*y_4^2*y_8*y_9+2*y_3*y_4^2*y_8*y_9-2*y_0^2*y_5*y_8*y_9-2*y_0*y_3*y_5*y_8*y_9-2*y_0*y_4*y_5*y_8*y_9-2*y_1*y_4*y_5*y_8*y_9+2*y_0*y_1*y_6*y_8*y_9+2*y_0*y_2*y_6*y_8*y_9+2*y_0*y_4*y_6*y_8*y_9+2*y_2*y_4*y_6*y_8*y_9+2*y_3*y_4*y_6*y_8*y_9+2*y_4^2*y_6*y_8*y_9-2*y_0^2*y_7*y_8*y_9-4*y_0*y_3*y_7*y_8*y_9-2*y_0*y_4*y_7*y_8*y_9-2*y_0*y_5*y_7*y_8*y_9-2*y_4*y_5*y_7*y_8*y_9-y_0^2*y_8^2*y_9-2*y_0*y_3*y_8^2*y_9+2*y_3*y_4*y_8^2*y_9+y_4^2*y_8^2*y_9+y_0^2*y_3*y_9^2+y_0*y_3^2*y_9^2+y_0^2*y_4*y_9^2-2*y_0*y_2*y_4*y_9^2-y_2^2*y_4*y_9^2-4*y_2*y_3*y_4*y_9^2-y_3^2*y_4*y_9^2-y_0*y_4^2*y_9^2-2*y_2*y_4^2*y_9^2-y_3*y_4^2*y_9^2+y_0^2*y_5*y_9^2-2*y_0*y_1*y_5*y_9^2-y_1^2*y_5*y_9^2-4*y_1*y_3*y_5*y_9^2-y_3^2*y_5*y_9^2-2*y_0*y_4*y_5*y_9^2-2*y_3*y_4*y_5*y_9^2-y_4^2*y_5*y_9^2-y_0*y_5^2*y_9^2-2*y_1*y_5^2*y_9^2-y_3*y_5^2*y_9^2-y_4*y_5^2*y_9^2+y_0^2*y_6*y_9^2+y_1^2*y_6*y_9^2+2*y_1*y_2*y_6*y_9^2+y_2^2*y_6*y_9^2+2*y_0*y_3*y_6*y_9^2+4*y_1*y_3*y_6*y_9^2+4*y_2*y_3*y_6*y_9^2+y_3^2*y_6*y_9^2+2*y_0*y_4*y_6*y_9^2+2*y_1*y_4*y_6*y_9^2-y_4^2*y_6*y_9^2+2*y_0*y_5*y_6*y_9^2+2*y_2*y_5*y_6*y_9^2-2*y_4*y_5*y_6*y_9^2-y_5^2*y_6*y_9^2+y_0*y_6^2*y_9^2+2*y_1*y_6^2*y_9^2+2*y_2*y_6^2*y_9^2+y_3*y_6^2*y_9^2+y_4*y_6^2*y_9^2+y_5*y_6^2*y_9^2+2*y_0^2*y_7*y_9^2+4*y_0*y_3*y_7*y_9^2+2*y_0*y_4*y_7*y_9^2-2*y_1*y_5*y_7*y_9^2-4*y_3*y_5*y_7*y_9^2-2*y_5^2*y_7*y_9^2-2*y_5*y_6*y_7*y_9^2+y_0*y_7^2*y_9^2-y_5*y_7^2*y_9^2+2*y_0^2*y_8*y_9^2+4*y_0*y_3*y_8*y_9^2-2*y_2*y_4*y_8*y_9^2-4*y_3*y_4*y_8*y_9^2-2*y_4^2*y_8*y_9^2+2*y_0*y_5*y_8*y_9^2-2*y_4*y_6*y_8*y_9^2+2*y_0*y_7*y_8*y_9^2+y_0*y_8^2*y_9^2-y_4*y_8^2*y_9^2-y_0^2*y_9^3-2*y_0*y_3*y_9^3+2*y_2*y_4*y_9^3+2*y_3*y_4*y_9^3+y_4^2*y_9^3+2*y_1*y_5*y_9^3+2*y_3*y_5*y_9^3+2*y_4*y_5*y_9^3+y_5^2*y_9^3-2*y_0*y_6*y_9^3-2*y_1*y_6*y_9^3-2*y_2*y_6*y_9^3-2*y_3*y_6*y_9^3-y_6^2*y_9^3-2*y_0*y_7*y_9^3+2*y_5*y_7*y_9^3-2*y_0*y_8*y_9^3+2*y_4*y_8*y_9^3+y_0*y_9^4-y_4*y_9^4-y_5*y_9^4+y_6*y_9^4}, {-y_1^2*y_2*y_3^2-y_1*y_2^2*y_3^2+2*y_0*y_1*y_2*y_3*y_4-y_0^2*y_2*y_4^2-y_0*y_2^2*y_4^2+2*y_0*y_1*y_2*y_3*y_5+2*y_0*y_1*y_2*y_4*y_5-y_0^2*y_1*y_5^2-y_0*y_1^2*y_5^2-2*y_1^2*y_2*y_3*y_6-2*y_1*y_2^2*y_3*y_6+2*y_0*y_1*y_2*y_4*y_6-2*y_1*y_2*y_3*y_4*y_6-2*y_2^2*y_3*y_4*y_6+2*y_0*y_2*y_4^2*y_6+2*y_0*y_1*y_2*y_5*y_6+2*y_0*y_2*y_4*y_5*y_6-y_1^2*y_2*y_6^2-y_1*y_2^2*y_6^2+y_1^2*y_4*y_6^2-y_2^2*y_4*y_6^2+y_1*y_4^2*y_6^2+y_2*y_4^2*y_6^2+2*y_0*y_1*y_2*y_3*y_7+y_1^2*y_3^2*y_7-y_2^2*y_3^2*y_7-2*y_0^2*y_2*y_4*y_7-2*y_0*y_2^2*y_4*y_7-2*y_0*y_1*y_3*y_4*y_7-2*y_1*y_2*y_3*y_4*y_7-2*y_2^2*y_3*y_4*y_7+y_0^2*y_4^2*y_7+2*y_0*y_2*y_4^2*y_7+y_2^2*y_4^2*y_7+2*y_0*y_1*y_2*y_5*y_7+2*y_0*y_1*y_3*y_5*y_7+2*y_1^2*y_3*y_5*y_7+2*y_0*y_2*y_3*y_5*y_7+2*y_1*y_2*y_3*y_5*y_7-2*y_0^2*y_4*y_5*y_7-2*y_0*y_1*y_4*y_5*y_7-2*y_1*y_2*y_4*y_5*y_7-y_0^2*y_5^2*y_7+y_1^2*y_5^2*y_7+2*y_0*y_1*y_2*y_6*y_7-2*y_1*y_2*y_3*y_6*y_7-2*y_2^2*y_3*y_6*y_7-2*y_0*y_1*y_4*y_6*y_7-2*y_1*y_2*y_4*y_6*y_7-2*y_2^2*y_4*y_6*y_7-2*y_1*y_3*y_4*y_6*y_7-2*y_2*y_3*y_4*y_6*y_7+2*y_0*y_2*y_5*y_6*y_7-2*y_0*y_4*y_5*y_6*y_7-2*y_1*y_4*y_5*y_6*y_7-2*y_2*y_4*y_5*y_6*y_7-y_0^2*y_2*y_7^2-y_0*y_2^2*y_7^2+2*y_0*y_2*y_3*y_7^2+y_1*y_3^2*y_7^2+y_2*y_3^2*y_7^2+y_0^2*y_4*y_7^2+2*y_0*y_2*y_4*y_7^2+y_2^2*y_4*y_7^2+2*y_0*y_2*y_5*y_7^2+2*y_0*y_3*y_5*y_7^2+2*y_1*y_3*y_5*y_7^2+2*y_2*y_3*y_5*y_7^2+y_0*y_5^2*y_7^2+y_1*y_5^2*y_7^2+2*y_0*y_1*y_2*y_3*y_8+2*y_0*y_1*y_2*y_4*y_8+2*y_0*y_2*y_3*y_4*y_8+2*y_0*y_2*y_4^2*y_8-2*y_0^2*y_1*y_5*y_8-2*y_0*y_1^2*y_5*y_8-2*y_0^2*y_4*y_5*y_8-2*y_0*y_1*y_4*y_5*y_8+2*y_0*y_1*y_2*y_6*y_8+2*y_0*y_1*y_4*y_6*y_8+2*y_1^2*y_4*y_6*y_8+2*y_0*y_2*y_4*y_6*y_8+2*y_1*y_2*y_4*y_6*y_8+2*y_0*y_4^2*y_6*y_8+2*y_1*y_4^2*y_6*y_8+2*y_2*y_4^2*y_6*y_8+2*y_0*y_1*y_2*y_7*y_8+2*y_0*y_2*y_3*y_7*y_8-2*y_0^2*y_4*y_7*y_8-2*y_0*y_1*y_4*y_7*y_8-2*y_1*y_2*y_4*y_7*y_8-2*y_0*y_3*y_4*y_7*y_8-2*y_1*y_3*y_4*y_7*y_8-2*y_2*y_3*y_4*y_7*y_8-2*y_0^2*y_5*y_7*y_8-2*y_0*y_1*y_5*y_7*y_8-2*y_0*y_4*y_5*y_7*y_8-2*y_1*y_4*y_5*y_7*y_8-y_0^2*y_1*y_8^2-y_0*y_1^2*y_8^2-y_0^2*y_4*y_8^2+y_1^2*y_4*y_8^2+y_0*y_4^2*y_8^2+y_1*y_4^2*y_8^2+2*y_1^2*y_2*y_3*y_9+2*y_1*y_2^2*y_3*y_9+2*y_1*y_2*y_3^2*y_9+y_2^2*y_3^2*y_9+2*y_0^2*y_2*y_4*y_9+2*y_0*y_2^2*y_4*y_9+2*y_1*y_2*y_3*y_4*y_9+2*y_2^2*y_3*y_4*y_9+2*y_0^2*y_1*y_5*y_9+2*y_0*y_1^2*y_5*y_9-2*y_0*y_2*y_3*y_5*y_9+2*y_0^2*y_4*y_5*y_9+2*y_0*y_1*y_4*y_5*y_9+y_0^2*y_5^2*y_9+2*y_0*y_1*y_5^2*y_9+2*y_1^2*y_2*y_6*y_9+2*y_1*y_2^2*y_6*y_9+4*y_1*y_2*y_3*y_6*y_9+2*y_2^2*y_3*y_6*y_9-2*y_0*y_1*y_4*y_6*y_9-2*y_1^2*y_4*y_6*y_9-2*y_0*y_2*y_4*y_6*y_9+2*y_2^2*y_4*y_6*y_9+2*y_2*y_3*y_4*y_6*y_9-2*y_0*y_4^2*y_6*y_9-2*y_1*y_4^2*y_6*y_9-2*y_2*y_4^2*y_6*y_9-2*y_0*y_2*y_5*y_6*y_9+2*y_1*y_2*y_6^2*y_9+y_2^2*y_6^2*y_9-2*y_1*y_4*y_6^2*y_9-y_4^2*y_6^2*y_9+2*y_0^2*y_2*y_7*y_9+2*y_0*y_2^2*y_7*y_9-2*y_0*y_1*y_3*y_7*y_9-2*y_1^2*y_3*y_7*y_9-2*y_0*y_2*y_3*y_7*y_9+2*y_2^2*y_3*y_7*y_9-2*y_1*y_3^2*y_7*y_9+2*y_2*y_3*y_4*y_7*y_9-2*y_0*y_4^2*y_7*y_9-2*y_2*y_4^2*y_7*y_9+2*y_0^2*y_5*y_7*y_9-2*y_1^2*y_5*y_7*y_9-2*y_0*y_2*y_5*y_7*y_9-2*y_1*y_2*y_5*y_7*y_9-2*y_0*y_3*y_5*y_7*y_9-4*y_1*y_3*y_5*y_7*y_9-2*y_2*y_3*y_5*y_7*y_9+2*y_0*y_4*y_5*y_7*y_9-2*y_1*y_5^2*y_7*y_9+2*y_1*y_2*y_6*y_7*y_9+2*y_2^2*y_6*y_7*y_9+2*y_2*y_3*y_6*y_7*y_9+2*y_2*y_4*y_6*y_7*y_9+2*y_3*y_4*y_6*y_7*y_9+2*y_4*y_5*y_6*y_7*y_9-2*y_0*y_3*y_7^2*y_9-2*y_1*y_3*y_7^2*y_9-2*y_2*y_3*y_7^2*y_9-y_3^2*y_7^2*y_9-2*y_0*y_4*y_7^2*y_9-2*y_2*y_4*y_7^2*y_9-2*y_0*y_5*y_7^2*y_9-2*y_1*y_5*y_7^2*y_9-2*y_2*y_5*y_7^2*y_9-2*y_3*y_5*y_7^2*y_9-y_5^2*y_7^2*y_9+2*y_0^2*y_1*y_8*y_9+2*y_0*y_1^2*y_8*y_9-2*y_0*y_2*y_3*y_8*y_9+2*y_0^2*y_4*y_8*y_9-2*y_1^2*y_4*y_8*y_9-2*y_0*y_2*y_4*y_8*y_9-2*y_1*y_2*y_4*y_8*y_9-2*y_0*y_4^2*y_8*y_9-2*y_1*y_4^2*y_8*y_9-2*y_2*y_4^2*y_8*y_9+2*y_0^2*y_5*y_8*y_9+4*y_0*y_1*y_5*y_8*y_9+2*y_0*y_4*y_5*y_8*y_9-2*y_0*y_2*y_6*y_8*y_9-2*y_0*y_4*y_6*y_8*y_9-4*y_1*y_4*y_6*y_8*y_9-2*y_2*y_4*y_6*y_8*y_9-2*y_4^2*y_6*y_8*y_9+2*y_0^2*y_7*y_8*y_9+2*y_0*y_1*y_7*y_8*y_9+2*y_0*y_4*y_7*y_8*y_9+2*y_3*y_4*y_7*y_8*y_9+2*y_0*y_5*y_7*y_8*y_9+2*y_4*y_5*y_7*y_8*y_9+y_0^2*y_8^2*y_9+2*y_0*y_1*y_8^2*y_9-2*y_1*y_4*y_8^2*y_9-y_4^2*y_8^2*y_9-y_0^2*y_1*y_9^2-y_0*y_1^2*y_9^2-y_0^2*y_2*y_9^2-2*y_0*y_1*y_2*y_9^2-y_1^2*y_2*y_9^2-y_0*y_2^2*y_9^2-y_1*y_2^2*y_9^2-4*y_1*y_2*y_3*y_9^2-2*y_2^2*y_3*y_9^2-y_2*y_3^2*y_9^2-y_0^2*y_4*y_9^2+y_1^2*y_4*y_9^2-2*y_0*y_2*y_4*y_9^2-y_2^2*y_4*y_9^2-2*y_2*y_3*y_4*y_9^2+y_0*y_4^2*y_9^2+y_1*y_4^2*y_9^2+y_2*y_4^2*y_9^2-2*y_0^2*y_5*y_9^2-4*y_0*y_1*y_5*y_9^2-2*y_0*y_4*y_5*y_9^2-y_0*y_5^2*y_9^2-4*y_1*y_2*y_6*y_9^2-2*y_2^2*y_6*y_9^2-2*y_2*y_3*y_6*y_9^2+2*y_0*y_4*y_6*y_9^2+4*y_1*y_4*y_6*y_9^2+2*y_4^2*y_6*y_9^2-y_2*y_6^2*y_9^2+y_4*y_6^2*y_9^2-y_0^2*y_7*y_9^2+y_1^2*y_7*y_9^2-2*y_0*y_2*y_7*y_9^2-y_2^2*y_7*y_9^2+2*y_0*y_3*y_7*y_9^2+4*y_1*y_3*y_7*y_9^2+y_3^2*y_7*y_9^2+2*y_0*y_4*y_7*y_9^2+2*y_1*y_4*y_7*y_9^2+2*y_2*y_4*y_7*y_9^2+y_4^2*y_7*y_9^2+4*y_1*y_5*y_7*y_9^2+2*y_2*y_5*y_7*y_9^2+2*y_3*y_5*y_7*y_9^2+y_5^2*y_7*y_9^2-2*y_2*y_6*y_7*y_9^2+y_0*y_7^2*y_9^2+y_1*y_7^2*y_9^2+y_2*y_7^2*y_9^2+2*y_3*y_7^2*y_9^2+y_4*y_7^2*y_9^2+2*y_5*y_7^2*y_9^2-2*y_0^2*y_8*y_9^2-4*y_0*y_1*y_8*y_9^2+4*y_1*y_4*y_8*y_9^2+2*y_2*y_4*y_8*y_9^2+2*y_4^2*y_8*y_9^2-2*y_0*y_5*y_8*y_9^2+2*y_4*y_6*y_8*y_9^2-2*y_0*y_7*y_8*y_9^2-y_0*y_8^2*y_9^2+y_4*y_8^2*y_9^2+y_0^2*y_9^3+2*y_0*y_1*y_9^3+2*y_0*y_2*y_9^3+2*y_1*y_2*y_9^3+y_2^2*y_9^3+2*y_2*y_3*y_9^3-2*y_1*y_4*y_9^3-y_4^2*y_9^3+2*y_0*y_5*y_9^3+2*y_2*y_6*y_9^3-2*y_4*y_6*y_9^3-2*y_1*y_7*y_9^3-2*y_3*y_7*y_9^3-2*y_4*y_7*y_9^3-2*y_5*y_7*y_9^3-y_7^2*y_9^3+2*y_0*y_8*y_9^3-2*y_4*y_8*y_9^3-y_0*y_9^4-y_2*y_9^4+y_4*y_9^4+y_7*y_9^4}, {-2*y_2^2*y_3*y_4*y_6-y_2^2*y_4^2*y_6+2*y_1*y_2*y_3*y_5*y_6+2*y_0*y_2*y_4*y_5*y_6+2*y_1*y_2*y_4*y_5*y_6-2*y_0*y_1*y_5^2*y_6-y_1^2*y_5^2*y_6+2*y_1*y_2*y_4*y_6^2+y_2*y_4^2*y_6^2+y_1^2*y_5*y_6^2+2*y_1*y_2*y_5*y_6^2-y_2^2*y_5*y_6^2+2*y_1*y_4*y_5*y_6^2+2*y_2*y_4*y_5*y_6^2-y_2*y_5^2*y_6^2-y_2^2*y_3^2*y_7-2*y_2^2*y_3*y_4*y_7+2*y_0*y_2*y_3*y_5*y_7+2*y_1*y_2*y_3*y_5*y_7+2*y_0*y_2*y_4*y_5*y_7-y_0^2*y_5^2*y_7-2*y_0*y_1*y_5^2*y_7-2*y_1*y_2*y_3*y_6*y_7-2*y_2^2*y_3*y_6*y_7-2*y_0*y_2*y_4*y_6*y_7-2*y_2^2*y_4*y_6*y_7-2*y_2*y_3*y_4*y_6*y_7-2*y_0*y_1*y_5*y_6*y_7-2*y_2^2*y_5*y_6*y_7-2*y_1*y_3*y_5*y_6*y_7-2*y_0*y_4*y_5*y_6*y_7-2*y_0*y_5^2*y_6*y_7-2*y_1*y_5^2*y_6*y_7-2*y_2*y_5^2*y_6*y_7+y_2^2*y_6^2*y_7+2*y_2*y_5*y_6^2*y_7+y_5^2*y_6^2*y_7+2*y_0*y_2*y_3*y_7^2+y_2*y_3^2*y_7^2+y_0^2*y_5*y_7^2+2*y_0*y_2*y_5*y_7^2-y_2^2*y_5*y_7^2+2*y_0*y_3*y_5*y_7^2+2*y_2*y_3*y_5*y_7^2-y_2*y_5^2*y_7^2+y_2^2*y_6*y_7^2+2*y_2*y_5*y_6*y_7^2+y_5^2*y_6*y_7^2-y_2^2*y_3^2*y_8-2*y_2^2*y_3*y_4*y_8-y_2^2*y_4^2*y_8+2*y_0*y_2*y_3*y_5*y_8+2*y_1*y_2*y_3*y_5*y_8+2*y_0*y_2*y_4*y_5*y_8+2*y_1*y_2*y_4*y_5*y_8-y_0^2*y_5^2*y_8-2*y_0*y_1*y_5^2*y_8-y_1^2*y_5^2*y_8+2*y_1*y_2*y_4*y_6*y_8-2*y_2*y_3*y_4*y_6*y_8-2*y_0*y_1*y_5*y_6*y_8+2*y_0*y_2*y_5*y_6*y_8+2*y_1*y_2*y_5*y_6*y_8+2*y_2*y_3*y_5*y_6*y_8+2*y_1*y_4*y_5*y_6*y_8+2*y_2*y_4*y_5*y_6*y_8+y_1^2*y_6^2*y_8+2*y_1*y_4*y_6^2*y_8+y_4^2*y_6^2*y_8+2*y_0*y_2*y_3*y_7*y_8-2*y_2*y_3*y_4*y_7*y_8-2*y_0*y_1*y_5*y_7*y_8+2*y_0*y_2*y_5*y_7*y_8+2*y_1*y_2*y_5*y_7*y_8+2*y_0*y_3*y_5*y_7*y_8+2*y_2*y_3*y_5*y_7*y_8+2*y_2*y_4*y_5*y_7*y_8-2*y_0*y_1*y_6*y_7*y_8-2*y_0*y_2*y_6*y_7*y_8-2*y_1*y_2*y_6*y_7*y_8-2*y_1*y_3*y_6*y_7*y_8-2*y_2*y_3*y_6*y_7*y_8-2*y_0*y_4*y_6*y_7*y_8-2*y_2*y_4*y_6*y_7*y_8-2*y_3*y_4*y_6*y_7*y_8-2*y_0*y_5*y_6*y_7*y_8-2*y_1*y_5*y_6*y_7*y_8-2*y_3*y_5*y_6*y_7*y_8-2*y_4*y_5*y_6*y_7*y_8+y_0^2*y_7^2*y_8+2*y_0*y_3*y_7^2*y_8+y_3^2*y_7^2*y_8-y_2*y_3^2*y_8^2-2*y_2*y_3*y_4*y_8^2-y_2*y_4^2*y_8^2-y_0^2*y_5*y_8^2-2*y_0*y_1*y_5*y_8^2-y_1^2*y_5*y_8^2+y_1^2*y_6*y_8^2+2*y_1*y_4*y_6*y_8^2+y_4^2*y_6*y_8^2+y_0^2*y_7*y_8^2+2*y_0*y_3*y_7*y_8^2+y_3^2*y_7*y_8^2+y_2^2*y_3^2*y_9+2*y_2^2*y_3*y_4*y_9+y_2^2*y_4^2*y_9-2*y_0*y_2*y_3*y_5*y_9-2*y_1*y_2*y_3*y_5*y_9-2*y_0*y_2*y_4*y_5*y_9-2*y_1*y_2*y_4*y_5*y_9+y_0^2*y_5^2*y_9+2*y_0*y_1*y_5^2*y_9+y_1^2*y_5^2*y_9+2*y_2^2*y_3*y_6*y_9-2*y_1*y_2*y_4*y_6*y_9+2*y_2^2*y_4*y_6*y_9+2*y_2*y_3*y_4*y_6*y_9+2*y_0*y_1*y_5*y_6*y_9-2*y_1*y_2*y_5*y_6*y_9+2*y_2^2*y_5*y_6*y_9-2*y_1*y_4*y_5*y_6*y_9-2*y_2*y_4*y_5*y_6*y_9+2*y_0*y_5^2*y_6*y_9+2*y_1*y_5^2*y_6*y_9+2*y_2*y_5^2*y_6*y_9-y_1^2*y_6^2*y_9-2*y_1*y_2*y_6^2*y_9-2*y_1*y_4*y_6^2*y_9-2*y_2*y_4*y_6^2*y_9-y_4^2*y_6^2*y_9-2*y_1*y_5*y_6^2*y_9-2*y_4*y_5*y_6^2*y_9-2*y_0*y_2*y_3*y_7*y_9+2*y_2^2*y_3*y_7*y_9+2*y_2^2*y_4*y_7*y_9+2*y_2*y_3*y_4*y_7*y_9+2*y_0*y_1*y_5*y_7*y_9-2*y_0*y_2*y_5*y_7*y_9+2*y_2^2*y_5*y_7*y_9-2*y_0*y_3*y_5*y_7*y_9-2*y_2*y_3*y_5*y_7*y_9+2*y_0*y_5^2*y_7*y_9+2*y_1*y_5^2*y_7*y_9+2*y_2*y_5^2*y_7*y_9+2*y_0*y_1*y_6*y_7*y_9+2*y_1*y_3*y_6*y_7*y_9+2*y_2*y_3*y_6*y_7*y_9+2*y_0*y_4*y_6*y_7*y_9+2*y_2*y_4*y_6*y_7*y_9+2*y_3*y_4*y_6*y_7*y_9+2*y_0*y_5*y_6*y_7*y_9+2*y_1*y_5*y_6*y_7*y_9-2*y_2*y_6^2*y_7*y_9-2*y_5*y_6^2*y_7*y_9-y_0^2*y_7^2*y_9-2*y_0*y_2*y_7^2*y_9-2*y_0*y_3*y_7^2*y_9-2*y_2*y_3*y_7^2*y_9-y_3^2*y_7^2*y_9-2*y_0*y_5*y_7^2*y_9-2*y_3*y_5*y_7^2*y_9-2*y_2*y_6*y_7^2*y_9-2*y_5*y_6*y_7^2*y_9+2*y_2^2*y_3*y_8*y_9+2*y_2*y_3^2*y_8*y_9+2*y_2^2*y_4*y_8*y_9+4*y_2*y_3*y_4*y_8*y_9+2*y_2*y_4^2*y_8*y_9+2*y_0^2*y_5*y_8*y_9+4*y_0*y_1*y_5*y_8*y_9+2*y_1^2*y_5*y_8*y_9+2*y_0*y_5^2*y_8*y_9+2*y_1*y_5^2*y_8*y_9-2*y_1^2*y_6*y_8*y_9-2*y_1*y_2*y_6*y_8*y_9+2*y_2*y_3*y_6*y_8*y_9-4*y_1*y_4*y_6*y_8*y_9-2*y_4^2*y_6*y_8*y_9+2*y_0*y_5*y_6*y_8*y_9-2*y_4*y_5*y_6*y_8*y_9-2*y_1*y_6^2*y_8*y_9-2*y_4*y_6^2*y_8*y_9-2*y_0^2*y_7*y_8*y_9-2*y_0*y_2*y_7*y_8*y_9-4*y_0*y_3*y_7*y_8*y_9-2*y_3^2*y_7*y_8*y_9+2*y_2*y_4*y_7*y_8*y_9+2*y_1*y_5*y_7*y_8*y_9-2*y_3*y_5*y_7*y_8*y_9-2*y_0*y_7^2*y_8*y_9-2*y_3*y_7^2*y_8*y_9+2*y_2*y_3*y_8^2*y_9+2*y_2*y_4*y_8^2*y_9+2*y_0*y_5*y_8^2*y_9+2*y_1*y_5*y_8^2*y_9-2*y_1*y_6*y_8^2*y_9-2*y_4*y_6*y_8^2*y_9-2*y_0*y_7*y_8^2*y_9-2*y_3*y_7*y_8^2*y_9-2*y_2^2*y_3*y_9^2-y_2*y_3^2*y_9^2-2*y_2^2*y_4*y_9^2-2*y_2*y_3*y_4*y_9^2-y_2*y_4^2*y_9^2-y_0^2*y_5*y_9^2-2*y_0*y_1*y_5*y_9^2-y_1^2*y_5*y_9^2-y_2^2*y_5*y_9^2-2*y_0*y_5^2*y_9^2-2*y_1*y_5^2*y_9^2-y_2*y_5^2*y_9^2+y_1^2*y_6*y_9^2+2*y_1*y_2*y_6*y_9^2-y_2^2*y_6*y_9^2-2*y_2*y_3*y_6*y_9^2+2*y_1*y_4*y_6*y_9^2+y_4^2*y_6*y_9^2-2*y_0*y_5*y_6*y_9^2-2*y_2*y_5*y_6*y_9^2+2*y_4*y_5*y_6*y_9^2-y_5^2*y_6*y_9^2+2*y_1*y_6^2*y_9^2+y_2*y_6^2*y_9^2+2*y_4*y_6^2*y_9^2+y_5*y_6^2*y_9^2+y_0^2*y_7*y_9^2+2*y_0*y_2*y_7*y_9^2-y_2^2*y_7*y_9^2+2*y_0*y_3*y_7*y_9^2+y_3^2*y_7*y_9^2-2*y_2*y_4*y_7*y_9^2-2*y_1*y_5*y_7*y_9^2-2*y_2*y_5*y_7*y_9^2+2*y_3*y_5*y_7*y_9^2-y_5^2*y_7*y_9^2+2*y_2*y_6*y_7*y_9^2+2*y_5*y_6*y_7*y_9^2+y_6^2*y_7*y_9^2+2*y_0*y_7^2*y_9^2+y_2*y_7^2*y_9^2+2*y_3*y_7^2*y_9^2+y_5*y_7^2*y_9^2+y_6*y_7^2*y_9^2-y_2^2*y_8*y_9^2-4*y_2*y_3*y_8*y_9^2-4*y_2*y_4*y_8*y_9^2-4*y_0*y_5*y_8*y_9^2-4*y_1*y_5*y_8*y_9^2-2*y_2*y_5*y_8*y_9^2-y_5^2*y_8*y_9^2+4*y_1*y_6*y_8*y_9^2+4*y_4*y_6*y_8*y_9^2+y_6^2*y_8*y_9^2+4*y_0*y_7*y_8*y_9^2+4*y_3*y_7*y_8*y_9^2+2*y_6*y_7*y_8*y_9^2+y_7^2*y_8*y_9^2-y_2*y_8^2*y_9^2-y_5*y_8^2*y_9^2+y_6*y_8^2*y_9^2+y_7*y_8^2*y_9^2+y_2^2*y_9^3+2*y_2*y_3*y_9^3+2*y_2*y_4*y_9^3+2*y_0*y_5*y_9^3+2*y_1*y_5*y_9^3+2*y_2*y_5*y_9^3+y_5^2*y_9^3-2*y_1*y_6*y_9^3-2*y_4*y_6*y_9^3-y_6^2*y_9^3-2*y_0*y_7*y_9^3-2*y_3*y_7*y_9^3-2*y_6*y_7*y_9^3-y_7^2*y_9^3+2*y_2*y_8*y_9^3+2*y_5*y_8*y_9^3-2*y_6*y_8*y_9^3-2*y_7*y_8*y_9^3-y_2*y_9^4-y_5*y_9^4+y_6*y_9^4+y_7*y_9^4}, {-y_1^2*y_2*y_3^2-y_1*y_2^2*y_3^2+2*y_0*y_1*y_2*y_3*y_4-y_0^2*y_2*y_4^2-y_0*y_2^2*y_4^2+2*y_0*y_1*y_2*y_3*y_5+2*y_0*y_1*y_2*y_4*y_5-y_0^2*y_1*y_5^2-y_0*y_1^2*y_5^2-2*y_1^2*y_2*y_3*y_6-2*y_1*y_2^2*y_3*y_6+2*y_0*y_1*y_2*y_4*y_6+2*y_0*y_1*y_2*y_5*y_6-2*y_1^2*y_3*y_5*y_6-2*y_1*y_2*y_3*y_5*y_6+2*y_0*y_1*y_4*y_5*y_6+2*y_0*y_1*y_5^2*y_6-y_1^2*y_2*y_6^2-y_1*y_2^2*y_6^2-y_1^2*y_5*y_6^2+y_2^2*y_5*y_6^2+y_1*y_5^2*y_6^2+y_2*y_5^2*y_6^2+2*y_0*y_1*y_2*y_3*y_7-2*y_0^2*y_2*y_4*y_7-2*y_0*y_2^2*y_4*y_7+2*y_0*y_1*y_2*y_5*y_7+2*y_0*y_1*y_3*y_5*y_7-2*y_0^2*y_4*y_5*y_7-2*y_0*y_2*y_4*y_5*y_7+2*y_0*y_1*y_5^2*y_7+2*y_0*y_1*y_2*y_6*y_7+2*y_0*y_1*y_5*y_6*y_7+2*y_0*y_2*y_5*y_6*y_7+2*y_1*y_2*y_5*y_6*y_7+2*y_2^2*y_5*y_6*y_7+2*y_0*y_5^2*y_6*y_7+2*y_1*y_5^2*y_6*y_7+2*y_2*y_5^2*y_6*y_7-y_0^2*y_2*y_7^2-y_0*y_2^2*y_7^2-y_0^2*y_5*y_7^2+y_2^2*y_5*y_7^2+y_0*y_5^2*y_7^2+y_2*y_5^2*y_7^2+2*y_0*y_1*y_2*y_3*y_8-y_1^2*y_3^2*y_8+y_2^2*y_3^2*y_8+2*y_0*y_1*y_2*y_4*y_8+2*y_0*y_1*y_3*y_4*y_8+2*y_0*y_2*y_3*y_4*y_8+2*y_1*y_2*y_3*y_4*y_8+2*y_2^2*y_3*y_4*y_8-y_0^2*y_4^2*y_8+y_2^2*y_4^2*y_8-2*y_0^2*y_1*y_5*y_8-2*y_0*y_1^2*y_5*y_8-2*y_1^2*y_3*y_5*y_8-2*y_0*y_2*y_3*y_5*y_8-2*y_1*y_2*y_3*y_5*y_8-2*y_0^2*y_4*y_5*y_8-2*y_0*y_2*y_4*y_5*y_8-2*y_1*y_2*y_4*y_5*y_8+y_0^2*y_5^2*y_8+2*y_0*y_1*y_5^2*y_8+y_1^2*y_5^2*y_8+2*y_0*y_1*y_2*y_6*y_8-2*y_1^2*y_3*y_6*y_8-2*y_1*y_2*y_3*y_6*y_8+2*y_0*y_1*y_4*y_6*y_8-2*y_1^2*y_5*y_6*y_8-2*y_0*y_2*y_5*y_6*y_8-2*y_1*y_2*y_5*y_6*y_8-2*y_1*y_3*y_5*y_6*y_8-2*y_2*y_3*y_5*y_6*y_8-2*y_0*y_4*y_5*y_6*y_8-2*y_1*y_4*y_5*y_6*y_8-2*y_2*y_4*y_5*y_6*y_8+2*y_0*y_1*y_2*y_7*y_8+2*y_0*y_1*y_3*y_7*y_8-2*y_0^2*y_4*y_7*y_8-2*y_0*y_2*y_4*y_7*y_8-2*y_0^2*y_5*y_7*y_8-2*y_0*y_2*y_5*y_7*y_8-2*y_1*y_2*y_5*y_7*y_8-2*y_0*y_3*y_5*y_7*y_8-2*y_1*y_3*y_5*y_7*y_8-2*y_2*y_3*y_5*y_7*y_8-2*y_0*y_4*y_5*y_7*y_8-2*y_2*y_4*y_5*y_7*y_8-y_0^2*y_1*y_8^2-y_0*y_1^2*y_8^2+2*y_0*y_1*y_3*y_8^2+y_1*y_3^2*y_8^2+y_2*y_3^2*y_8^2+2*y_0*y_1*y_4*y_8^2+2*y_0*y_3*y_4*y_8^2+2*y_1*y_3*y_4*y_8^2+2*y_2*y_3*y_4*y_8^2+y_0*y_4^2*y_8^2+y_2*y_4^2*y_8^2+y_0^2*y_5*y_8^2+2*y_0*y_1*y_5*y_8^2+y_1^2*y_5*y_8^2+2*y_1^2*y_2*y_3*y_9+2*y_1*y_2^2*y_3*y_9+y_1^2*y_3^2*y_9+2*y_1*y_2*y_3^2*y_9+2*y_0^2*y_2*y_4*y_9+2*y_0*y_2^2*y_4*y_9-2*y_0*y_1*y_3*y_4*y_9+y_0^2*y_4^2*y_9+2*y_0*y_2*y_4^2*y_9+2*y_0^2*y_1*y_5*y_9+2*y_0*y_1^2*y_5*y_9+2*y_1^2*y_3*y_5*y_9+2*y_1*y_2*y_3*y_5*y_9+2*y_0^2*y_4*y_5*y_9+2*y_0*y_2*y_4*y_5*y_9+2*y_1^2*y_2*y_6*y_9+2*y_1*y_2^2*y_6*y_9+2*y_1^2*y_3*y_6*y_9+4*y_1*y_2*y_3*y_6*y_9-2*y_0*y_1*y_4*y_6*y_9-2*y_0*y_1*y_5*y_6*y_9+2*y_1^2*y_5*y_6*y_9-2*y_0*y_2*y_5*y_6*y_9-2*y_2^2*y_5*y_6*y_9+2*y_1*y_3*y_5*y_6*y_9-2*y_0*y_5^2*y_6*y_9-2*y_1*y_5^2*y_6*y_9-2*y_2*y_5^2*y_6*y_9+y_1^2*y_6^2*y_9+2*y_1*y_2*y_6^2*y_9-2*y_2*y_5*y_6^2*y_9-y_5^2*y_6^2*y_9+2*y_0^2*y_2*y_7*y_9+2*y_0*y_2^2*y_7*y_9-2*y_0*y_1*y_3*y_7*y_9+2*y_0^2*y_4*y_7*y_9+4*y_0*y_2*y_4*y_7*y_9+2*y_0^2*y_5*y_7*y_9-2*y_0*y_1*y_5*y_7*y_9-2*y_1*y_2*y_5*y_7*y_9-2*y_2^2*y_5*y_7*y_9+2*y_0*y_4*y_5*y_7*y_9-2*y_0*y_5^2*y_7*y_9-2*y_1*y_5^2*y_7*y_9-2*y_2*y_5^2*y_7*y_9-2*y_0*y_1*y_6*y_7*y_9-2*y_0*y_5*y_6*y_7*y_9-2*y_1*y_5*y_6*y_7*y_9-4*y_2*y_5*y_6*y_7*y_9-2*y_5^2*y_6*y_7*y_9+y_0^2*y_7^2*y_9+2*y_0*y_2*y_7^2*y_9-2*y_2*y_5*y_7^2*y_9-y_5^2*y_7^2*y_9+2*y_0^2*y_1*y_8*y_9+2*y_0*y_1^2*y_8*y_9-2*y_0*y_1*y_3*y_8*y_9+2*y_1^2*y_3*y_8*y_9-2*y_0*y_2*y_3*y_8*y_9-2*y_2^2*y_3*y_8*y_9-2*y_2*y_3^2*y_8*y_9+2*y_0^2*y_4*y_8*y_9-2*y_0*y_1*y_4*y_8*y_9-2*y_1*y_2*y_4*y_8*y_9-2*y_2^2*y_4*y_8*y_9-2*y_0*y_3*y_4*y_8*y_9-2*y_1*y_3*y_4*y_8*y_9-4*y_2*y_3*y_4*y_8*y_9-2*y_2*y_4^2*y_8*y_9+2*y_1*y_3*y_5*y_8*y_9+2*y_0*y_4*y_5*y_8*y_9-2*y_0*y_5^2*y_8*y_9-2*y_1*y_5^2*y_8*y_9+2*y_1^2*y_6*y_8*y_9+2*y_1*y_2*y_6*y_8*y_9+2*y_1*y_3*y_6*y_8*y_9+2*y_1*y_5*y_6*y_8*y_9+2*y_3*y_5*y_6*y_8*y_9+2*y_4*y_5*y_6*y_8*y_9+2*y_0^2*y_7*y_8*y_9+2*y_0*y_2*y_7*y_8*y_9+2*y_0*y_4*y_7*y_8*y_9+2*y_0*y_5*y_7*y_8*y_9+2*y_3*y_5*y_7*y_8*y_9+2*y_4*y_5*y_7*y_8*y_9-2*y_0*y_3*y_8^2*y_9-2*y_1*y_3*y_8^2*y_9-2*y_2*y_3*y_8^2*y_9-y_3^2*y_8^2*y_9-2*y_0*y_4*y_8^2*y_9-2*y_1*y_4*y_8^2*y_9-2*y_2*y_4*y_8^2*y_9-2*y_3*y_4*y_8^2*y_9-y_4^2*y_8^2*y_9-2*y_0*y_5*y_8^2*y_9-2*y_1*y_5*y_8^2*y_9-y_0^2*y_1*y_9^2-y_0*y_1^2*y_9^2-y_0^2*y_2*y_9^2-2*y_0*y_1*y_2*y_9^2-y_1^2*y_2*y_9^2-y_0*y_2^2*y_9^2-y_1*y_2^2*y_9^2-2*y_1^2*y_3*y_9^2-4*y_1*y_2*y_3*y_9^2-y_1*y_3^2*y_9^2-2*y_0^2*y_4*y_9^2-4*y_0*y_2*y_4*y_9^2-y_0*y_4^2*y_9^2-y_0^2*y_5*y_9^2-2*y_0*y_1*y_5*y_9^2-y_1^2*y_5*y_9^2+y_2^2*y_5*y_9^2-2*y_1*y_3*y_5*y_9^2-2*y_0*y_4*y_5*y_9^2+y_0*y_5^2*y_9^2+y_1*y_5^2*y_9^2+y_2*y_5^2*y_9^2-2*y_1^2*y_6*y_9^2-4*y_1*y_2*y_6*y_9^2-2*y_1*y_3*y_6*y_9^2+2*y_0*y_5*y_6*y_9^2+4*y_2*y_5*y_6*y_9^2+2*y_5^2*y_6*y_9^2-y_1*y_6^2*y_9^2+y_5*y_6^2*y_9^2-2*y_0^2*y_7*y_9^2-4*y_0*y_2*y_7*y_9^2-2*y_0*y_4*y_7*y_9^2+2*y_1*y_5*y_7*y_9^2+4*y_2*y_5*y_7*y_9^2+2*y_5^2*y_7*y_9^2+2*y_5*y_6*y_7*y_9^2-y_0*y_7^2*y_9^2+y_5*y_7^2*y_9^2-y_0^2*y_8*y_9^2-2*y_0*y_1*y_8*y_9^2-y_1^2*y_8*y_9^2+y_2^2*y_8*y_9^2+2*y_0*y_3*y_8*y_9^2+4*y_2*y_3*y_8*y_9^2+y_3^2*y_8*y_9^2+2*y_1*y_4*y_8*y_9^2+4*y_2*y_4*y_8*y_9^2+2*y_3*y_4*y_8*y_9^2+y_4^2*y_8*y_9^2+2*y_0*y_5*y_8*y_9^2+2*y_1*y_5*y_8*y_9^2+2*y_2*y_5*y_8*y_9^2+y_5^2*y_8*y_9^2-2*y_1*y_6*y_8*y_9^2-2*y_0*y_7*y_8*y_9^2+y_0*y_8^2*y_9^2+y_1*y_8^2*y_9^2+y_2*y_8^2*y_9^2+2*y_3*y_8^2*y_9^2+2*y_4*y_8^2*y_9^2+y_5*y_8^2*y_9^2+y_0^2*y_9^3+2*y_0*y_1*y_9^3+y_1^2*y_9^3+2*y_0*y_2*y_9^3+2*y_1*y_2*y_9^3+2*y_1*y_3*y_9^3+2*y_0*y_4*y_9^3-2*y_2*y_5*y_9^3-y_5^2*y_9^3+2*y_1*y_6*y_9^3-2*y_5*y_6*y_9^3+2*y_0*y_7*y_9^3-2*y_5*y_7*y_9^3-2*y_2*y_8*y_9^3-2*y_3*y_8*y_9^3-2*y_4*y_8*y_9^3-2*y_5*y_8*y_9^3-y_8^2*y_9^3-y_0*y_9^4-y_1*y_9^4+y_5*y_9^4+y_8*y_9^4}, {-y_2^2*y_3^2*y_4-y_2^2*y_3*y_4^2-y_1^2*y_3^2*y_5+2*y_0*y_1*y_3*y_4*y_5+2*y_0*y_2*y_3*y_4*y_5+2*y_1*y_2*y_3*y_4*y_5-y_0^2*y_4^2*y_5-y_1^2*y_3*y_5^2-y_0^2*y_4*y_5^2+y_1*y_2*y_3*y_4*y_6-y_2^2*y_3*y_4*y_6-y_0*y_2*y_4^2*y_6-y_2^2*y_4^2*y_6+y_1^2*y_3*y_5*y_6+3*y_1*y_2*y_3*y_5*y_6-y_0*y_1*y_4*y_5*y_6+y_0*y_2*y_4*y_5*y_6+2*y_1*y_2*y_4*y_5*y_6+2*y_1*y_3*y_4*y_5*y_6+2*y_2*y_3*y_4*y_5*y_6-2*y_0*y_4^2*y_5*y_6-3*y_0*y_1*y_5^2*y_6-y_1^2*y_5^2*y_6-2*y_0*y_4*y_5^2*y_6+y_1*y_2*y_4*y_6^2+y_1^2*y_5*y_6^2+y_1*y_2*y_5*y_6^2-y_2^2*y_5*y_6^2+y_1*y_4*y_5*y_6^2+y_2*y_4*y_5*y_6^2-y_4^2*y_5*y_6^2-y_1*y_5^2*y_6^2-y_2*y_5^2*y_6^2-y_4*y_5^2*y_6^2-y_1*y_2*y_3^2*y_7-y_2^2*y_3^2*y_7+y_0*y_2*y_3*y_4*y_7-y_2^2*y_3*y_4*y_7-y_0*y_1*y_3*y_5*y_7+2*y_0*y_2*y_3*y_5*y_7+y_1*y_2*y_3*y_5*y_7-2*y_1*y_3^2*y_5*y_7+y_0^2*y_4*y_5*y_7+3*y_0*y_2*y_4*y_5*y_7+2*y_0*y_3*y_4*y_5*y_7+2*y_2*y_3*y_4*y_5*y_7-y_0^2*y_5^2*y_7-3*y_0*y_1*y_5^2*y_7-2*y_1*y_3*y_5^2*y_7-y_1*y_2*y_3*y_6*y_7-y_2^2*y_3*y_6*y_7-y_0*y_2*y_4*y_6*y_7-y_2^2*y_4*y_6*y_7-2*y_0*y_1*y_5*y_6*y_7-y_0*y_2*y_5*y_6*y_7-y_1*y_2*y_5*y_6*y_7-2*y_2^2*y_5*y_6*y_7-y_1*y_3*y_5*y_6*y_7+y_2*y_3*y_5*y_6*y_7-y_0*y_4*y_5*y_6*y_7+y_2*y_4*y_5*y_6*y_7+2*y_3*y_4*y_5*y_6*y_7-3*y_0*y_5^2*y_6*y_7-3*y_1*y_5^2*y_6*y_7-2*y_2*y_5^2*y_6*y_7+y_0*y_2*y_3*y_7^2+y_0^2*y_5*y_7^2+y_0*y_2*y_5*y_7^2-y_2^2*y_5*y_7^2+y_0*y_3*y_5*y_7^2+y_2*y_3*y_5*y_7^2-y_3^2*y_5*y_7^2-y_0*y_5^2*y_7^2-y_2*y_5^2*y_7^2-y_3*y_5^2*y_7^2-y_1*y_2*y_3^2*y_8-y_2^2*y_3^2*y_8-y_0*y_2*y_3*y_4*y_8-y_1*y_2*y_3*y_4*y_8-2*y_2^2*y_3*y_4*y_8-2*y_2*y_3^2*y_4*y_8-y_0*y_2*y_4^2*y_8-y_2^2*y_4^2*y_8-2*y_2*y_3*y_4^2*y_8+y_0*y_1*y_3*y_5*y_8+y_1^2*y_3*y_5*y_8+2*y_0*y_2*y_3*y_5*y_8+2*y_1*y_2*y_3*y_5*y_8+y_0^2*y_4*y_5*y_8+y_0*y_1*y_4*y_5*y_8+2*y_0*y_2*y_4*y_5*y_8+2*y_1*y_2*y_4*y_5*y_8+2*y_0*y_3*y_4*y_5*y_8+2*y_1*y_3*y_4*y_5*y_8-y_0^2*y_5^2*y_8-2*y_0*y_1*y_5^2*y_8-y_1^2*y_5^2*y_8+y_1^2*y_3*y_6*y_8+y_1*y_2*y_3*y_6*y_8-y_0*y_1*y_4*y_6*y_8+y_1*y_2*y_4*y_6*y_8+y_1*y_3*y_4*y_6*y_8-y_2*y_3*y_4*y_6*y_8-y_0*y_4^2*y_6*y_8-y_2*y_4^2*y_6*y_8-y_0*y_1*y_5*y_6*y_8+y_1^2*y_5*y_6*y_8+2*y_0*y_2*y_5*y_6*y_8+2*y_1*y_2*y_5*y_6*y_8+2*y_1*y_3*y_5*y_6*y_8+2*y_2*y_3*y_5*y_6*y_8+y_0*y_4*y_5*y_6*y_8+3*y_1*y_4*y_5*y_6*y_8+2*y_2*y_4*y_5*y_6*y_8+2*y_3*y_4*y_5*y_6*y_8-y_0*y_1*y_3*y_7*y_8+y_0*y_2*y_3*y_7*y_8-y_1*y_3^2*y_7*y_8-y_2*y_3^2*y_7*y_8+y_0^2*y_4*y_7*y_8+y_0*y_2*y_4*y_7*y_8+y_0*y_3*y_4*y_7*y_8-y_2*y_3*y_4*y_7*y_8+y_0^2*y_5*y_7*y_8-y_0*y_1*y_5*y_7*y_8+2*y_0*y_2*y_5*y_7*y_8+2*y_1*y_2*y_5*y_7*y_8+3*y_0*y_3*y_5*y_7*y_8+y_1*y_3*y_5*y_7*y_8+2*y_2*y_3*y_5*y_7*y_8+2*y_0*y_4*y_5*y_7*y_8+2*y_2*y_4*y_5*y_7*y_8+2*y_3*y_4*y_5*y_7*y_8-y_0*y_1*y_3*y_8^2-y_1*y_3^2*y_8^2-y_2*y_3^2*y_8^2-y_0*y_1*y_4*y_8^2-y_0*y_3*y_4*y_8^2-y_1*y_3*y_4*y_8^2-2*y_2*y_3*y_4*y_8^2-y_3^2*y_4*y_8^2-y_0*y_4^2*y_8^2-y_2*y_4^2*y_8^2-y_3*y_4^2*y_8^2-y_0^2*y_5*y_8^2-2*y_0*y_1*y_5*y_8^2-y_1^2*y_5*y_8^2+y_1*y_2*y_3^2*y_9+y_2^2*y_3^2*y_9+y_0*y_2*y_3*y_4*y_9+y_1*y_2*y_3*y_4*y_9+3*y_2^2*y_3*y_4*y_9+2*y_2*y_3^2*y_4*y_9+y_0*y_2*y_4^2*y_9+y_2^2*y_4^2*y_9+2*y_2*y_3*y_4^2*y_9+y_0*y_1*y_3*y_5*y_9+y_1^2*y_3*y_5*y_9-2*y_0*y_2*y_3*y_5*y_9-y_1*y_2*y_3*y_5*y_9+2*y_1*y_3^2*y_5*y_9+y_0^2*y_4*y_5*y_9+y_0*y_1*y_4*y_5*y_9-y_0*y_2*y_4*y_5*y_9-2*y_1*y_2*y_4*y_5*y_9+2*y_0*y_4^2*y_5*y_9+y_0^2*y_5^2*y_9+3*y_0*y_1*y_5^2*y_9+y_1^2*y_5^2*y_9+2*y_1*y_3*y_5^2*y_9+2*y_0*y_4*y_5^2*y_9-y_1^2*y_3*y_6*y_9+y_2^2*y_3*y_6*y_9+y_0*y_1*y_4*y_6*y_9+2*y_0*y_2*y_4*y_6*y_9+2*y_2^2*y_4*y_6*y_9-y_1*y_3*y_4*y_6*y_9+2*y_2*y_3*y_4*y_6*y_9+y_0*y_4^2*y_6*y_9+2*y_2*y_4^2*y_6*y_9+4*y_0*y_1*y_5*y_6*y_9+y_0*y_2*y_5*y_6*y_9+2*y_2^2*y_5*y_6*y_9-y_2*y_3*y_5*y_6*y_9+4*y_0*y_4*y_5*y_6*y_9+2*y_4^2*y_5*y_6*y_9+3*y_0*y_5^2*y_6*y_9+4*y_1*y_5^2*y_6*y_9+2*y_2*y_5^2*y_6*y_9+2*y_4*y_5^2*y_6*y_9-y_1^2*y_6^2*y_9-y_1*y_2*y_6^2*y_9-y_1*y_4*y_6^2*y_9+y_2*y_5*y_6^2*y_9+y_4*y_5*y_6^2*y_9+y_5^2*y_6^2*y_9+y_0*y_1*y_3*y_7*y_9+2*y_1*y_2*y_3*y_7*y_9+2*y_2^2*y_3*y_7*y_9+y_1*y_3^2*y_7*y_9+2*y_2*y_3^2*y_7*y_9-y_0^2*y_4*y_7*y_9+y_2^2*y_4*y_7*y_9-y_0*y_3*y_4*y_7*y_9+2*y_2*y_3*y_4*y_7*y_9+4*y_0*y_1*y_5*y_7*y_9+y_1*y_2*y_5*y_7*y_9+2*y_2^2*y_5*y_7*y_9+4*y_1*y_3*y_5*y_7*y_9+2*y_3^2*y_5*y_7*y_9-y_2*y_4*y_5*y_7*y_9+4*y_0*y_5^2*y_7*y_9+3*y_1*y_5^2*y_7*y_9+2*y_2*y_5^2*y_7*y_9+2*y_3*y_5^2*y_7*y_9+2*y_0*y_1*y_6*y_7*y_9+y_0*y_2*y_6*y_7*y_9+y_1*y_2*y_6*y_7*y_9+y_2^2*y_6*y_7*y_9+y_1*y_3*y_6*y_7*y_9+2*y_2*y_3*y_6*y_7*y_9+y_0*y_4*y_6*y_7*y_9+2*y_2*y_4*y_6*y_7*y_9+4*y_0*y_5*y_6*y_7*y_9+4*y_1*y_5*y_6*y_7*y_9+4*y_2*y_5*y_6*y_7*y_9+y_3*y_5*y_6*y_7*y_9+y_4*y_5*y_6*y_7*y_9+3*y_5^2*y_6*y_7*y_9-y_0^2*y_7^2*y_9-y_0*y_2*y_7^2*y_9-y_0*y_3*y_7^2*y_9+y_2*y_5*y_7^2*y_9+y_3*y_5*y_7^2*y_9+y_5^2*y_7^2*y_9+2*y_0*y_1*y_3*y_8*y_9+y_0*y_2*y_3*y_8*y_9+2*y_1*y_2*y_3*y_8*y_9+2*y_2^2*y_3*y_8*y_9+2*y_1*y_3^2*y_8*y_9+3*y_2*y_3^2*y_8*y_9+2*y_0*y_1*y_4*y_8*y_9+2*y_0*y_2*y_4*y_8*y_9+y_1*y_2*y_4*y_8*y_9+2*y_2^2*y_4*y_8*y_9+2*y_0*y_3*y_4*y_8*y_9+2*y_1*y_3*y_4*y_8*y_9+8*y_2*y_3*y_4*y_8*y_9+2*y_3^2*y_4*y_8*y_9+2*y_0*y_4^2*y_8*y_9+3*y_2*y_4^2*y_8*y_9+2*y_3*y_4^2*y_8*y_9+y_0^2*y_5*y_8*y_9+4*y_0*y_1*y_5*y_8*y_9+y_1^2*y_5*y_8*y_9-y_0*y_3*y_5*y_8*y_9-y_1*y_4*y_5*y_8*y_9+2*y_0*y_5^2*y_8*y_9+2*y_1*y_5^2*y_8*y_9+y_0*y_1*y_6*y_8*y_9-y_1^2*y_6*y_8*y_9-y_1*y_2*y_6*y_8*y_9+y_2*y_3*y_6*y_8*y_9+2*y_0*y_4*y_6*y_8*y_9+2*y_2*y_4*y_6*y_8*y_9+y_3*y_4*y_6*y_8*y_9+y_4^2*y_6*y_8*y_9+y_0*y_5*y_6*y_8*y_9-2*y_3*y_5*y_6*y_8*y_9-y_4*y_5*y_6*y_8*y_9-y_0^2*y_7*y_8*y_9+y_0*y_1*y_7*y_8*y_9-y_0*y_2*y_7*y_8*y_9+2*y_1*y_3*y_7*y_8*y_9+2*y_2*y_3*y_7*y_8*y_9+y_3^2*y_7*y_8*y_9+y_2*y_4*y_7*y_8*y_9+y_3*y_4*y_7*y_8*y_9+y_1*y_5*y_7*y_8*y_9-y_3*y_5*y_7*y_8*y_9-2*y_4*y_5*y_7*y_8*y_9+y_0*y_1*y_8^2*y_9+y_0*y_3*y_8^2*y_9+2*y_1*y_3*y_8^2*y_9+2*y_2*y_3*y_8^2*y_9+y_3^2*y_8^2*y_9+2*y_0*y_4*y_8^2*y_9+y_1*y_4*y_8^2*y_9+2*y_2*y_4*y_8^2*y_9+3*y_3*y_4*y_8^2*y_9+y_4^2*y_8^2*y_9+2*y_0*y_5*y_8^2*y_9+2*y_1*y_5*y_8^2*y_9-y_0*y_1*y_3*y_9^2-y_0*y_2*y_3*y_9^2-2*y_1*y_2*y_3*y_9^2-2*y_2^2*y_3*y_9^2-y_1*y_3^2*y_9^2-2*y_2*y_3^2*y_9^2-y_0*y_1*y_4*y_9^2-2*y_0*y_2*y_4*y_9^2-y_1*y_2*y_4*y_9^2-2*y_2^2*y_4*y_9^2-y_0*y_3*y_4*y_9^2-y_1*y_3*y_4*y_9^2-6*y_2*y_3*y_4*y_9^2-y_3^2*y_4*y_9^2-y_0*y_4^2*y_9^2-2*y_2*y_4^2*y_9^2-y_3*y_4^2*y_9^2-y_0^2*y_5*y_9^2-4*y_0*y_1*y_5*y_9^2-y_1^2*y_5*y_9^2-y_0*y_2*y_5*y_9^2-y_1*y_2*y_5*y_9^2-y_2^2*y_5*y_9^2-y_0*y_3*y_5*y_9^2-4*y_1*y_3*y_5*y_9^2-y_2*y_3*y_5*y_9^2-y_3^2*y_5*y_9^2-4*y_0*y_4*y_5*y_9^2-y_1*y_4*y_5*y_9^2-y_2*y_4*y_5*y_9^2-2*y_3*y_4*y_5*y_9^2-y_4^2*y_5*y_9^2-3*y_0*y_5^2*y_9^2-3*y_1*y_5^2*y_9^2-y_2*y_5^2*y_9^2-y_3*y_5^2*y_9^2-y_4*y_5^2*y_9^2-y_0*y_1*y_6*y_9^2+y_1^2*y_6*y_9^2-y_0*y_2*y_6*y_9^2-y_2^2*y_6*y_9^2-2*y_2*y_3*y_6*y_9^2-2*y_0*y_4*y_6*y_9^2-4*y_2*y_4*y_6*y_9^2-y_3*y_4*y_6*y_9^2-y_4^2*y_6*y_9^2-4*y_0*y_5*y_6*y_9^2-4*y_1*y_5*y_6*y_9^2-4*y_2*y_5*y_6*y_9^2-y_3*y_5*y_6*y_9^2-4*y_4*y_5*y_6*y_9^2-3*y_5^2*y_6*y_9^2+y_1*y_6^2*y_9^2-y_5*y_6^2*y_9^2+y_0^2*y_7*y_9^2-y_0*y_1*y_7*y_9^2-y_1*y_2*y_7*y_9^2-y_2^2*y_7*y_9^2-2*y_1*y_3*y_7*y_9^2-4*y_2*y_3*y_7*y_9^2-y_3^2*y_7*y_9^2-2*y_2*y_4*y_7*y_9^2-y_3*y_4*y_7*y_9^2-4*y_0*y_5*y_7*y_9^2-4*y_1*y_5*y_7*y_9^2-4*y_2*y_5*y_7*y_9^2-4*y_3*y_5*y_7*y_9^2-y_4*y_5*y_7*y_9^2-3*y_5^2*y_7*y_9^2-y_0*y_6*y_7*y_9^2-y_1*y_6*y_7*y_9^2-2*y_2*y_6*y_7*y_9^2-y_3*y_6*y_7*y_9^2-y_4*y_6*y_7*y_9^2-4*y_5*y_6*y_7*y_9^2+y_0*y_7^2*y_9^2-y_5*y_7^2*y_9^2-2*y_0*y_1*y_8*y_9^2-y_0*y_2*y_8*y_9^2-y_1*y_2*y_8*y_9^2-y_2^2*y_8*y_9^2-2*y_0*y_3*y_8*y_9^2-4*y_1*y_3*y_8*y_9^2-6*y_2*y_3*y_8*y_9^2-2*y_3^2*y_8*y_9^2-4*y_0*y_4*y_8*y_9^2-2*y_1*y_4*y_8*y_9^2-6*y_2*y_4*y_8*y_9^2-6*y_3*y_4*y_8*y_9^2-2*y_4^2*y_8*y_9^2-4*y_0*y_5*y_8*y_9^2-4*y_1*y_5*y_8*y_9^2-2*y_2*y_5*y_8*y_9^2-y_3*y_5*y_8*y_9^2-y_4*y_5*y_8*y_9^2-y_5^2*y_8*y_9^2-y_0*y_6*y_8*y_9^2-y_2*y_6*y_8*y_9^2-y_3*y_6*y_8*y_9^2-2*y_4*y_6*y_8*y_9^2-y_5*y_6*y_8*y_9^2-y_1*y_7*y_8*y_9^2-y_2*y_7*y_8*y_9^2-2*y_3*y_7*y_8*y_9^2-y_4*y_7*y_8*y_9^2-y_5*y_7*y_8*y_9^2-y_0*y_8^2*y_9^2-y_1*y_8^2*y_9^2-y_2*y_8^2*y_9^2-2*y_3*y_8^2*y_9^2-2*y_4*y_8^2*y_9^2-y_5*y_8^2*y_9^2+y_0*y_1*y_9^3+y_0*y_2*y_9^3+y_1*y_2*y_9^3+y_2^2*y_9^3+y_0*y_3*y_9^3+2*y_1*y_3*y_9^3+4*y_2*y_3*y_9^3+y_3^2*y_9^3+2*y_0*y_4*y_9^3+y_1*y_4*y_9^3+4*y_2*y_4*y_9^3+3*y_3*y_4*y_9^3+y_4^2*y_9^3+4*y_0*y_5*y_9^3+4*y_1*y_5*y_9^3+3*y_2*y_5*y_9^3+3*y_3*y_5*y_9^3+3*y_4*y_5*y_9^3+2*y_5^2*y_9^3+y_0*y_6*y_9^3+2*y_2*y_6*y_9^3+y_3*y_6*y_9^3+2*y_4*y_6*y_9^3+4*y_5*y_6*y_9^3+y_1*y_7*y_9^3+2*y_2*y_7*y_9^3+2*y_3*y_7*y_9^3+y_4*y_7*y_9^3+4*y_5*y_7*y_9^3+y_6*y_7*y_9^3+2*y_0*y_8*y_9^3+2*y_1*y_8*y_9^3+3*y_2*y_8*y_9^3+4*y_3*y_8*y_9^3+4*y_4*y_8*y_9^3+3*y_5*y_8*y_9^3+y_6*y_8*y_9^3+y_7*y_8*y_9^3+y_8^2*y_9^3-y_0*y_9^4-y_1*y_9^4-2*y_2*y_9^4-2*y_3*y_9^4-2*y_4*y_9^4-3*y_5*y_9^4-y_6*y_9^4-y_7*y_9^4-2*y_8*y_9^4+y_9^5}}

